Weizmann Lectures on the Numerical Conformal Bootstrap

These lectures were given at the Weizmann Institute in the spring of 2019. They are intended to familiarize students with the nuts and bolts of the numerical bootstrap as efficiently as possible. After a brief review of the basics of conformal field theory in $d>2$ spacetime dimensions, we discuss how to compute conformal blocks, formulate the crossing equations as a semi-definite programming problem, solve this problem using SDPB on a personal computer, and interpret the results. We include worked examples for all steps, including bounds for 3d CFTs with $\mathbb{Z}_2$ or $O(N)$ global symmetries. Each lecture includes a problem set, which culminate in a precise computation of the 3d Ising model critical exponents using the mixed correlator $\mathbb{Z}_2$ bootstrap. A Mathematica file is included that transforms crossing equations into the proper input form for SDPB.

==> Bootstrap.m <==
(* ::Package:: *)

tableDir="/Users/shaichester/Desktop/bootstrap/";


(*Here are sample parameters you might want to use.*)

maxIterations=5000;
maxRuntime=864000;
checkpointInterval=3600;
noFinalCheckpoint=1;
findDualFeasible=1;
detectDualFeasibleJump=1;
findPrimalFeasible=1;
detectPrimalFeasibleJump=1;
precision=576;
procsPerNode=2;
dualityGapThreshold=10^-5;
primalErrorThreshold=10^-10;
dualErrorThreshold=10^-5;
initialMatrixScalePrimal=10^30;
initialMatrixScaleDual=10^30;
feasibleCenteringParameter=0.1;
infeasibleCenteringParameter=0.3;
stepLengthReduction=0.7;
maxComplementarity=10^100;
prec=200;
half=SetPrecision[1/2,prec];



cf[x_]:=CForm[x];

error[msg_] := (Print[msg]; Exit[];);

floatToString[x_]:=If[Abs[x]<10^(-10),"0", If[StringTake[ToString[x],2]=="0.",StringDrop[ToString[CForm[SetAccuracy[x,10]]],1],If[StringTake[ToString[x],2]=="-0",StringDrop[ToString[CForm[SetAccuracy[x,10]]],{2}],ToString[CForm[SetAccuracy[x,10]]]]]];

(* Fail with an error message if a file doesn't exist *)
safeGet[file_] := If[FileExistsQ[file], Get[file], error[file <> " does not exist. Exiting."];];

safeImport[file_] := If[FileExistsQ[file], Import[file], error[file <> " does not exist. Exiting."];];  

derivPolTable[d_, delta12_, delta34_, L_, nmax_, keptPoleOrder_, order_] :=
    safeImport[
        StringJoin[
                   tableDir,
                   "/zzbDerivTable-d", ToString[d],
                   "-delta12-",        floatToString[delta12],
                   "-delta34-",        floatToString[delta34],
                   "-L",               ToString[L],
                   "-nmax",            ToString[nmax],
                   "-keptPoleOrder",   ToString[keptPoleOrder],
                   "-order",           ToString[order],
                   ".m"]];

(* A matrix with constant anti-diagonals given by the list bs *)
antiBandMatrix[bs_] := Module[
    {n = Ceiling[Length[bs]/2]},
    Reverse[Normal[
        SparseArray[
            Join[
                Table[Band[{i, 1}] -> bs[[n - i + 1]], {i, n}],
                Table[Band[{1, i}] -> bs[[n + i - 1]], {i, 2, n}]],
            {n, n}]]]];

(* DampedRational[c, {p1, p2, ...}, b, x] stands for c b^x / ((x-p1)(x-p2)...) *)
(* It satisfies the following identities *)

DampedRational[const_, poles_, base_, x + a_] := 
    DampedRational[base^a const, # - a & /@ poles, base, x];

DampedRational[const_, poles_, base_, a_ /; FreeQ[a, x]] := 
    const base^a/Product[a - p, {p, poles}];

DampedRational/:x DampedRational[const_, poles_ /; MemberQ[poles, 0], base_, x] :=
    DampedRational[const, DeleteCases[poles, 0], base, x];


(* bilinearForm[f, m] = Integral[x^m f[x], {x, 0, Infinity}] *)
(* The special case when f[x] has no poles *)
bilinearForm[DampedRational[const_, {}, base_, x], m_] :=
    const Gamma[1+m] (-Log[base])^(-1-m);

(* The general DampedRational case for double and single poles*)
bilinearForm[DampedRational[c_, poles_, b_, x_], m_] := Module[
    {
        gatheredPoles = Gather[poles],
        quotientCoeffs = CoefficientList[PolynomialQuotient[x^m, Product[x-p, {p, poles}], x], x],
        integral, p, rest
    },
    integral[a_,1] := b^a Gamma[0, a Log[b]];
    integral[a_,2] := -1/a + b^a Gamma[0, a Log[b]] Log[b];
    c (Sum[
        p = gatheredPoles[[n,1]];
        rest = x^m / Product[x-q, {q, Join@@Delete[gatheredPoles, n]}];
        Switch[Length[gatheredPoles[[n]]],
               1, integral[p,1] rest /. x->p,
               2, integral[p,2] rest + integral[p,1] D[rest, x] /. x->p],
        {n, Length[gatheredPoles]}] + 
       Sum[
           quotientCoeffs[[n+1]] Gamma[1+n] (-Log[b])^(-1-n),
           {n, 0, Length[quotientCoeffs]-1}])];

(* orthogonalPolynomials[f, n] is a set of polynomials with degree 0
through n which are orthogonal with respect to the measure f[x] dx *)
orthogonalPolynomials[const_ /; FreeQ[const, x], 0] := {1/Sqrt[const]};

orthogonalPolynomials[const_ /; FreeQ[const, x], degree_] := 
    error["can't get orthogonal polynomials of nonzero degree for constant measure"];

orthogonalPolynomials[DampedRational[const_, poles_, base_, x], degree_] := 
    Table[x^m, {m, 0, degree}] . Inverse[
        CholeskyDecomposition[
            antiBandMatrix[
                Table[bilinearForm[DampedRational[const, Select[poles, # < 0&], base, x], m],
                      {m, 0, 2 degree}]]]];

(* Preparing SDP for Export *)
rho = SetPrecision[3-2 Sqrt[2], prec];

rescaledLaguerreSamplePoints[n_] := Table[
    SetPrecision[\[Pi]^2 (-1+4k)^2/(-64n Log[rho]), prec],
    {k,0,n-1}];

maxIndexBy[l_,f_] := SortBy[
    Transpose[{l,Range[Length[l]]}],
    -f[First[#]]&][[1,2]];

(* finds v' such that a . v = First[v'] + a' . Rest[v'] when normalization . a == 1, where a' is a vector of length one less than a *)
reshuffleWithNormalization[normalization_, v_] := Module[
    {j = maxIndexBy[normalization, Abs], const},
    const = v[[j]]/normalization[[j]];
    Prepend[Delete[v - normalization*const, j], const]];

(* XML Exporting *)
nf[x_Integer] := x;
nf[x_] := NumberForm[SetPrecision[x,prec],prec,ExponentFunction->(Null&)];

safeCoefficientList[p_, x_] := Module[
    {coeffs = CoefficientList[p, x]},
    If[Length[coeffs] > 0, coeffs, {0}]];

WriteBootstrapSDP[file_, SDP[objective_, normalization_, positiveMatricesWithPrefactors_]] := Module[
    {
        stream = OpenWrite[file],
        node, real, int, vector, polynomial,
        polynomialVector, polynomialVectorMatrix,
        affineObjective, polynomialVectorMatrices
    },
	

    (* write a single XML node to file.  children is a routine that writes child nodes when run. *)
    node[name_, children_] := (
        WriteString[stream, "<", name, ">"];
        children[];
        WriteString[stream, "</", name, ">\n"];
    );

    real[r_][] := WriteString[stream, nf[r]];
    int[i_][] := WriteString[stream, i];
    vector[v_][] := Do[node["elt", real[c]], {c, v}];
    polynomial[p_][] := Do[node["coeff", real[c]], {c, safeCoefficientList[p,x]}];
    polynomialVector[v_][] := Do[node["polynomial", polynomial[p]], {p, v}];

    polynomialVectorMatrix[PositiveMatrixWithPrefactor[prefactor_, m_]][] := Module[
        {degree = Max[Exponent[m, x]], samplePoints, sampleScalings, bilinearBasis},

		
        samplePoints   = rescaledLaguerreSamplePoints[degree + 1];
		sampleScalings = Table[prefactor /. x -> a, {a, samplePoints}];
        bilinearBasis  = orthogonalPolynomials[prefactor, Floor[degree/2]];
		
	    

        node["rows", int[Length[m]]];
        node["cols", int[Length[First[m]]]];
        node["elements", Function[
            {},
            Do[node[
                "polynomialVector",
                polynomialVector[reshuffleWithNormalization[normalization,pv]]],
               {row, m}, {pv, row}]]];
		
        node["samplePoints", vector[samplePoints]];
        node["sampleScalings", vector[sampleScalings]];
        node["bilinearBasis", polynomialVector[bilinearBasis]];
    ];
                                                                                                     
                                                                                                     
                    
    node["sdp", Function[
        {},
        node["objective", vector[reshuffleWithNormalization[normalization, objective]]];
        node["polynomialVectorMatrices", Function[
            {},
            Do[node["polynomialVectorMatrix", polynomialVectorMatrix[pvm]];
	        , {pvm, positiveMatricesWithPrefactors}];
        ]];
    ]];                                          
    Close[stream];
];




(* Computation Setup *)

seriesDataToRules[ruleName_,series_] := Module[
    {toRule},
    toRule[expr_,{m_,n_}] := ruleName[m-1,n-1]->(m-1)!(n-1)!expr;
    toRule[expr_,_]       := expr;
    Flatten[MapIndexed[toRule,Normal[series],2]]
];

(* Here we use that z and zb are symmetric *)
withDeltaPhiToWithoutDeltaPhi[DeltaPhi_][mMax_,nMax_] := Module[
    {series, half},
    half = SetPrecision[1/2,prec];
    series = Series[
        ((1-z) (1-zb))^DeltaPhi f[z,zb]/.{z->half+dz,zb->half+dzb},
    {dz,0,mMax},
    {dzb,0,nMax}
    ] // Normal;

seriesDataToRules[withDeltaPhiDeriv,
    CoefficientList[series,{dz,dzb}]/.{
        Derivative[j_,k_][f][_,_]:>zzbDeriv[Max[j,k],Min[j,k]],
        f[_,_]:>zzbDeriv[0,0]
                                      }
    ]
];

oddDerivs[nMax_]  := Flatten[Table[withDeltaPhiDeriv[n+i-1,n-i]/((n+i-1)!(n-i)!),{n,1,nMax},{i,1,n}]];
evenDerivs[nMax_] := Flatten[Table[withDeltaPhiDeriv[n+i-2,n-i]/((n+i-2)!(n-i)!),{n,1,nMax},{i,1,n}]];



(* Function used to make XML file for single crossing equation. *)

Ising[datfile_][
    deltaPhiLowPrec_,
    deltaEpsLowPrec_,
    deltaInLowPrec_,
    nmax_,
    keptPoleOrder_,
    Ls_,
    order_] := Module[
    {
       unitVec, pols,norm,obj,deltaPhi=SetPrecision[deltaPhiLowPrec,prec],
        deltaEps = SetPrecision[deltaEpsLowPrec,prec],
        deltaIn = SetPrecision[deltaInLowPrec,prec],
        addDeltaPhi,insertOp,
        V,SpinZeroEps,SpinZeroPhi,SpinZeroT,
        F
    },


  addDeltaPhi[x_] := (addDeltaPhi[x] = withDeltaPhiToWithoutDeltaPhi[x][2 nmax,2 nmax]);
  
(*This function loads tables of derivatives of blocks as polynomials in x=\[CapitalDelta]-j-1, and turns them into derivatives of F using addDeltaPhi, which involves derivatives of the v^Subscript[\[CapitalDelta], \[Phi]] terms.*)

 F[derivs_, deltaI_, deltaJ_, deltaK_, deltaL_, L_] := Module[                                                                                                                                                                    
        {delta12, delta34, derivReplacementRules},
        {delta12, delta34}= {deltaI-deltaJ,deltaK-deltaL};                                                                                                                                                                 
        derivReplacementRules = derivPolTable[3, delta12, delta34, L, nmax, keptPoleOrder, order];                                                                                                           
        (derivs[nmax] /. addDeltaPhi[(deltaJ + deltaK)/2] // Expand) /. derivReplacementRules // Expand                                                                                                                              
    ]; 
    
    
    (* The location of the poles in \[CapitalDelta] in a conformal block, where order specifies how many poles *)
cbPoles[nu_, L_, kkeptPoleOrder_] := Join[
    Table[-(n + L - 1), {n, kkeptPoleOrder}],
    Table[-(-nu + k - 1), {k, kkeptPoleOrder/2}],
    Table[-(-L - 2 nu + n - 1), {n, Min[kkeptPoleOrder,L]}]];
    
    (*This is the positive prefactor \[Chi] that we multiply by the positive matrix so the blocks will have a natural normalization.*)
    
    cbPrefactor[delta_, L_, kkkeptPoleOrder_] := DampedRational[1, cbPoles[(3 - 2)/2, L, kkkeptPoleOrder], rho, delta];
    

(*This function is where you put the crossing equations, written as tables of derivatives of F, for every even spin, and its positive prefactor \[Chi], which will be turned into a positive matrix by the code. 
If there are more crossing equations, they enter as more lines in the Join function.*)

V = Table[
        PositiveMatrixWithPrefactor[
            cbPrefactor[x+L+1,L,keptPoleOrder],
            Transpose[
                Join[
                    Map[{{#}}&,    F[oddDerivs,  deltaPhi, deltaPhi, deltaPhi, deltaPhi, L]]
                ],
                {3,1,2}
            ] 
        ],
        {L, Select[Ls,EvenQ]}
    ];
    
 (*Here is a spin=0 operator that we will insert with dimension fixed to deltaIn. Note that this input is just a number because we fixed x, so no need to remove poles and r^\[CapitalDelta] to make it a polynomial.*)
    
    insertOp =  {PositiveMatrixWithPrefactor[DampedRational[1,{},1,1],
Transpose[
((rho)^(x+3-2)/((x+3-2-cbPoles[(3-2)/2,0,keptPoleOrder])/.List->Times))   Join[
                    Map[{{#}}&,    F[oddDerivs,  deltaPhi, deltaPhi, deltaPhi, deltaPhi, 0]]
                 ]/.x-> deltaIn-(3-2)
 ,{3,1,2}]]};

(*x=0 defines the unitarity bound for j>0. Here we shift our assumption of the j=0 lower bound to a value deltaEps.*)
    pols = Join[
         MapAt[#/.x -> x+deltaEps-(3-2)  &, V, 1](*,
insertOp*)
    ];

(*The unit operator has unit OPE coefficient and unit blocks, so the derivatives of F in this case only involve derivatives of (v^Subscript[\[CapitalDelta], \[Phi]]).*)

 unitVec = Join[
        oddDerivs[nmax]/.addDeltaPhi[deltaPhi]
    ]/.{zzbDeriv[0,0]->1,zzbDeriv[_,_]->0};

(*Here we set the normalization of the functional. For scalar bounds we normalize the unit operator.*)

norm = unitVec;
    
(*Here we set the value of the objective function that we maximize. For scalar bounds the objective function is trivially a vector of zeros.*)
    
    obj = 0*norm;
    
    (*This calls the code that will write the XML file using *)
    
	WriteBootstrapSDP[datfile, SDP[obj, norm, pols]];
];



Ising["/Users/shaichester/Desktop/bootstrap/test2.XML"][.52,1.5,1.6,10,18,Range[0,20],55];

